A Mathematica Program Using Isotropic Harmonic Oscillator Eigenstates to Model Alpha-Particle Tunneling Half Life Variability

We have developed a Mathematica program which uses three-dimensional, isotropic harmonic oscillator wavefunctions for the solutions interior to the nucleus, and Coulomb wavefunctions for the exterior. The algorithm enables us to calculate the half life for alpha decay for alpha decay for varying depths of the nuclear potential well.

==> alphdharm.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    145732,       3734]*)
(*NotebookOutlinePosition[    146431,       3759]*)
(*  CellTagsIndexPosition[    146387,       3755]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    StyleBox[\( (*\ \[IndentingNewLine]An\ algorithm\ for\ finding\ the\ \
decay\ constant\ for\ variable\ well\ depths . \ 
            The\ interior\ is\ modeled\ as\ a\ harmonic\ oscillator\ \
potential\ plus\ a\ constant\ \ potential\ U\ which\ adjusts\ the\ depth . \ \
\[IndentingNewLine]Eugene\ F . \ Chaffin, \ Nicholas\ W . \ Gothard, \ 
        Joshua\ Tuttle\[IndentingNewLine]
        28\ May\ 2001\ \[IndentingNewLine]
        The\ algorithm\ requires\ input\ giving\ the\ atomic\ number\ Z, 
        the\ atomic\ mass\ number\ A, 
        the\ kinetic\ energy\ of\ the\ emitted\ alpha\ particle\ E\_\[Alpha]\ \
and\ the\ depth\ U\ of\ the\ potential\ well . \ \ The\ output\ then\ gives\ \
the\ corresponding\ decay\ constant . \ 
              This\ program\ is\ for\ a\ radial\ quantum\ number\ v\  = \ 
          10, \ but\ can\ easily\ be\ adjusted\ to\ other\ \
\(\(values\)\(.\)\)\ *) \),
      FontFamily->"Arial",
      FontSize->14,
      FontWeight->"Plain",
      FontVariations->{"CompatibilityType"->0}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    RowBox[{
      StyleBox["M",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      RowBox[{
        StyleBox["6.645",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        SuperscriptBox[
          StyleBox["10",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], \(-27\)]}]}], "\n", 
    StyleBox[\(Z\  = \ 90\),
      FormatType->StandardForm,
      FontFamily->"Courier New",
      FontSize->14], "\n", 
    StyleBox[\(A\  = \ 234\),
      FormatType->StandardForm,
      FontFamily->"Courier New",
      FontSize->14], "\n", 
    RowBox[{
      SubscriptBox[
        StyleBox["E",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], "\[Alpha]"], 
      StyleBox["  ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["4.31",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}], "\n", 
    StyleBox[\(U\  = \ \(-58\)\),
      FormatType->StandardForm,
      FontFamily->"Courier New",
      FontSize->14], "\n", 
    RowBox[{
      StyleBox["\[Lambda]2x",
        FontSize->14], " ", "=", 
      StyleBox[" ",
        FontSize->14], 
      RowBox[{
        StyleBox["M",
          FontSize->14], 
        StyleBox["*",
          FontSize->14], 
        StyleBox[\((E\_\[Alpha] - U)\),
          FontSize->14], 
        StyleBox["*",
          FontSize->14], 
        StyleBox["1.6021",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          SuperscriptBox[
            StyleBox["10",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], \(-13\)], "/", 
          RowBox[{"(", 
            RowBox[{
              StyleBox[\((2*10 + 3/2)\),
                FontSize->14], 
              SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["1.0546",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[
                      SuperscriptBox[
                        StyleBox["10",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], \(-34\)],
                      FontSize->14]}], " ", ")"}], 
                StyleBox["2",
                  FontSize->10]]}], ")"}]}]}]}], "\n", 
    RowBox[{
      SubscriptBox[
        StyleBox["K",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], "ex"], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      RowBox[{
        RowBox[{
          StyleBox["(",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          SuperscriptBox[
            RowBox[{
              StyleBox["(",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["2",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["M",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                SubscriptBox[
                  StyleBox["E",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "\[Alpha]"], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["1.6021",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                SuperscriptBox[
                  StyleBox["10",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], \(-13\)]}], 
              StyleBox[")",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}], ".5"], 
          StyleBox[")",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14]}], 
        StyleBox["/",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          StyleBox["(",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          RowBox[{
            StyleBox["1.0546",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[" ",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            SuperscriptBox[
              StyleBox["10",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], \(-34\)]}], 
          StyleBox[")",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14]}]}]}], "\n", 
    StyleBox[\(Print[\*"\"\<\!\(K\_ex\) = \>\"", K\_ex]\),
      FontSize->14], "\n", 
    RowBox[{
      StyleBox["R",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox["=",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      StyleBox[" ",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14], 
      RowBox[{
        StyleBox["9.3",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        SuperscriptBox[
          StyleBox["10",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], \(-15\)]}]}]}], "Input"],

Cell[BoxData[
    \(TraditionalForm\`6.644999999999999`*^-27\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`90\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`234\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`4.31`\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`\(-58\)\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`2.7741399272599842`*^29\)], "Output"],

Cell[BoxData[
    \(TraditionalForm\`9.083603495670271`*^14\)], "Output"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("\!\(K\_ex\) = \
"\[InvisibleSpace]9.083603495670271`*^14\),
        SequenceForm[ "\!\(K\_ex\) = ", 908360349567027.12],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    \(TraditionalForm\`9.3`*^-15\)], "Output"]
}, Open  ]],

Cell[BoxData[
    RowBox[{
      StyleBox[\( (*\ start\ a\ loop\ for\ iteration\ *) \),
        FontColor->RGBColor[1, 0, 1]], 
      "\[IndentingNewLine]", \(TES\  = 1;\)}]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["While",
          FontSize->14], 
        StyleBox["[",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["TES",
              FontSize->14], 
            StyleBox[">",
              FontSize->14], 
            FractionBox[
              StyleBox["1",
                FontSize->14], 
              SuperscriptBox[
                StyleBox["10",
                  FontSize->14], 
                StyleBox["20",
                  FontSize->10]]]}], ",", "\[IndentingNewLine]", 
          RowBox[{
            RowBox[{
              SubscriptBox[
                StyleBox["\[Rho]",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], "e"], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                SubscriptBox[
                  StyleBox["K",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "ex"], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["R",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", " ", 
            RowBox[{
              StyleBox["x",
                FontSize->14], 
              StyleBox[" ",
                FontSize->14], 
              StyleBox["=",
                FontSize->14], 
              StyleBox[" ",
                FontSize->14], 
              RowBox[{
                StyleBox["\[Lambda]2x",
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                StyleBox["*",
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                SuperscriptBox[
                  StyleBox["R",
                    FontSize->14], 
                  StyleBox["2",
                    FontSize->10]]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", "  ", 
            RowBox[{
              StyleBox["\[Eta]",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["0.6300",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["Z",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["A",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["/",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["(",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            SubscriptBox[
                              StyleBox["E",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "\[Alpha]"], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox[\((A + 4)\),
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14]}], 
                          StyleBox[")",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14]}]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], ".5"], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            "\[IndentingNewLine]", \(GN\  = \ \ 1 - \(512\ x\^9\)\/4583103525 \
+ \(256\ x\^8\)\/24249225 - \(512\ x\^7\)\/1276275 + \(256\ x\^6\)\/32175 - \
\(64\ x\^5\)\/715 + \(32\ x\^4\)\/55 - \(32\ x\^3\)\/15 + \(144\ x\^2\)\/35 - \
\(18  x\)\/5\), 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            "\[IndentingNewLine]", \(FD\  = \ \ 1 + \(1024\ \
x\^10\)\/13749310575 - \(1024\ x\^9\)\/130945815 + \(256\ x\^8\)\/765765 - \
\(1024\ x\^7\)\/135135 + \(128\ x\^6\)\/1287 - \(128\ x\^5\)\/165 + \(32\ \
x\^4\)\/9 - \(64\ x\^3\)\/7 + 12\ x\^2 - \(20\ x\)\/3\), ";", 
            "\[IndentingNewLine]", 
            StyleBox[\(T\  = \ \[Rho]\_e/\((2*\[Eta])\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", "  ", 
            RowBox[{
              StyleBox["TS",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              SuperscriptBox[
                StyleBox["T",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], ".5"]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", "  ", 
            StyleBox[\(TAS = ArcSin[TS]\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G0",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                SuperscriptBox[
                  StyleBox[\((T*\((1 - T)\))\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[".5",
                    FontSize->10]], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["TAS",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["-",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(\[Pi]/2\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(G1\  = \ 0.25*Log[T/\((1 - T)\)]\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G2",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["-",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["8",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"]}], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(12*T\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["9",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["48",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[\(Sqrt[T]\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "1.5"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G3",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox[\((8*T\  - \ 3)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["64",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["T",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "3"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G4",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["2048",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "6"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["9216",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "5"]}], 
                    StyleBox["+",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["16128",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "4"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["13440",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "3"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["12240",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"]}], "+", \(7560*T\), "-", 
                    "1890"}], ")"}], 
                "/", \((92160*T\^1.5*\((1 - T)\)\^4.5)\)}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G5",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["3",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["1024",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "3"]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["448",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"]}], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(208*T\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["39",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["8192",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((1 - T)\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "6"]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G6",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          RowBox[{
                            StyleBox["262144",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "10"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["1966080",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "9"]}], 
                          StyleBox["+",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["6389760",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "8"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["11714560",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "7"]}]}], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}]}], "-", 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox["13178880",
                            FontSize->14], 
                          StyleBox["*",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FontSize->14], 
                            StyleBox["6",
                              FontSize->10]]}], 
                        StyleBox["-",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["9225216",
                            FontSize->14], 
                          StyleBox["*",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FontSize->14], 
                            StyleBox["5",
                              FontSize->10]]}], 
                        StyleBox["+",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["13520640",
                            FontSize->14], 
                          StyleBox["*",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FontSize->14], 
                            StyleBox["4",
                              FontSize->10]]}]}], 
                      StyleBox[")",
                        FontSize->14]}], 
                    StyleBox["-",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox[\(-3588480\),
                            FontSize->14], 
                          StyleBox["*",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FontSize->14], 
                            StyleBox["3",
                              FontSize->10]]}], 
                        StyleBox["+",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["2487240",
                            FontSize->14], 
                          StyleBox["*",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FontSize->14], 
                            StyleBox["2",
                              FontSize->10]]}], 
                        StyleBox["-",
                          FontSize->14], 
                        StyleBox[\(873180*T\),
                          FontSize->14], 
                        StyleBox["+",
                          FontSize->14], 
                        StyleBox["130977",
                          FontSize->14]}], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  StyleBox[")",
                    FontSize->14]}], 
                StyleBox["/",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["10321920",
                      FontSize->14], 
                    StyleBox["*",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FontSize->14], 
                        StyleBox["2.5",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FontSize->14], 
                      StyleBox[
                        RowBox[{
                          StyleBox["7.",
                            FontSize->10], "5"}]]]}], 
                  StyleBox[")",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["G7",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox["1105920",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "5"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["55296",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "4"]}], 
                        StyleBox["+",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["314624",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "3"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["159552",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "2"]}]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox["+",
                      FontSize->14], 
                    StyleBox[\((45576*T - 5697)\),
                      FontSize->14]}], 
                  StyleBox[")",
                    FontSize->14]}], 
                StyleBox["/",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["393216",
                      FontSize->14], 
                    StyleBox["*",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FontSize->14], 
                        StyleBox["3",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FontSize->14], 
                      StyleBox["9",
                        FontSize->10]]}], ")"}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["\[Phi]",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox[\(2*\[Eta]*G0\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["G1",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(G2/\((2*\[Eta])\)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["G3",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["+",
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["G4",
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["3",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+G5\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["4",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+G6\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["5",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}]}], 
                StyleBox["+",
                  FontSize->14], 
                RowBox[{
                  StyleBox["G7",
                    FontSize->14], 
                  StyleBox["/",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FontSize->14], 
                      StyleBox["6",
                        FontSize->10]], ")"}]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(F0\  = \  .5*Exp[\[Phi]]\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["\[Psi]",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox[\(\(-2\)*\[Eta]*G0\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["G1",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["-",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(G2/\((2*\[Eta])\)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["G3",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["-",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["G4",
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["3",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+G5\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["4",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(-G6\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["5",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+G7\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["6",
                          FontSize->10]], ")"}]}]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(G0\  = \ Exp[\[Psi]]\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP0",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox[\((1 - T)\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], ".5"], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox["T",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], ".5"], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(GP1\  = \ 1/\((4*T*\((1 - T)\))\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP2",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox[\(-\((8*T - 3)\)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["32",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "1.5"], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2.5"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP3",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["3",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["8",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(4*T\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["1",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["64",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((1 - T)\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "4"]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP4",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["-",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        StyleBox["1536",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "3"]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["704",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        SuperscriptBox[
                          StyleBox["T",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "2"]}], 
                      StyleBox["+",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[\(336*T\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["63",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["2048",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["T",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2.5"], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "5.5"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP5",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["3",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["*",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox["2560",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "4"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["832",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "3"]}], 
                        StyleBox["+",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["728",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["*",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["T",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], "2"]}], 
                        StyleBox["-",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[\(260*T\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["+",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["39",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], "/", 
                RowBox[{
                  StyleBox["(",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["4096",
                      FontSize->14], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["T",
                        FontSize->14], 
                      StyleBox["3",
                        FontSize->10]], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FontSize->14], 
                      StyleBox["7",
                        FontSize->10]]}], ")"}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP6",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox[\(-368640\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "5"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["30720",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "4"]}], 
                    StyleBox["+",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["114944",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "3"]}], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["57792",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["T",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], "2"]}], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["+",
                      FontSize->14], 
                    StyleBox[\(16632*T\),
                      FontSize->14], 
                    StyleBox[" ",
                      FontSize->14], 
                    StyleBox["-",
                      FontSize->14], 
                    StyleBox["2079",
                      FontSize->14]}], 
                  StyleBox[")",
                    FontSize->14]}], 
                StyleBox["/",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["65536",
                      FontSize->14], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["T",
                        FontSize->14], 
                      StyleBox["3.5",
                        FontSize->10]], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FontSize->14], 
                      StyleBox["8.5",
                        FontSize->10]]}], ")"}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["GP7",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["3",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox["*",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          RowBox[{
                            StyleBox["860160",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "6"]}], 
                          StyleBox["+",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["196608",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "5"]}], 
                          StyleBox["+",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["308480",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "4"]}], 
                          StyleBox["-",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["177280",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            StyleBox["*",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "3"]}]}], 
                        StyleBox[")",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}]}], 
                    StyleBox["+",
                      FontSize->14], 
                    StyleBox[" ",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["3",
                        FontSize->14], 
                      StyleBox["*",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["(",
                          FontSize->14], 
                        RowBox[{
                          RowBox[{
                            StyleBox["73432",
                              FontSize->14], 
                            StyleBox["*",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["T",
                                FontSize->14], 
                              StyleBox["2",
                                FontSize->10]]}], 
                          StyleBox["-",
                            FontSize->14], 
                          StyleBox[\(17724*T\),
                            FontSize->14], 
                          StyleBox["+",
                            FontSize->14], 
                          StyleBox["1899",
                            FontSize->14]}], 
                        StyleBox[")",
                          FontSize->14]}]}]}], 
                  StyleBox[")",
                    FontSize->14]}], 
                StyleBox["/",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["131072",
                      FontSize->14], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["T",
                        FontSize->14], "4"], 
                    StyleBox["*",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((1 - T)\),
                        FontSize->14], 
                      StyleBox["10",
                        FontSize->10]]}], ")"}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox[\(\[Phi]'\),
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox[\(2*\[Eta]*GP0\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["GP1",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(GP2/\((2*\[Eta])\)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["GP3",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], "+", 
                StyleBox[" ",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["GP4",
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["3",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+GP5\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["4",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+GP6\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], "5"], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+GP7\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["6",
                          FontSize->10]], ")"}]}]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(FOP\  = \ F0*\[Phi]'/\((2*\[Eta])\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox[\(\[Psi]'\),
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox[\(\(-2\)*\[Eta]*GP0\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["GP1",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["-",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(GP2/\((2*\[Eta])\)\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], "  ", 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["GP3",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["/",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox[\((2*\[Eta])\),
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox["-",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["GP4",
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["3",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+GP5\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["4",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(-GP6\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["5",
                          FontSize->10]], 
                      StyleBox[")",
                        FontSize->14]}]}], 
                  RowBox[{
                    StyleBox[\(+GP7\),
                      FontSize->14], 
                    StyleBox["/",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox[\((2*\[Eta])\),
                          FontSize->14], 
                        StyleBox["6",
                          FontSize->10]], ")"}]}]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(GOP\  = \ G0*\[Psi]'/\((2*\[Eta])\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            
            StyleBox[\( (*\ 
                Find\ the\ Wronskian\ as\ a\ check\ on\ the\ accuracy\ *) \),
              FontColor->RGBColor[1, 0, 1]], "\n", 
            StyleBox[\(W\  = \ G0*FOP\  - \ F0*GOP\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["If",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["[",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  StyleBox[\(Abs[1 - W]\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[">",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox["10",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], \(-4\)]}], 
                StyleBox[",",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(Print[W]\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}], 
              StyleBox["]",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            StyleBox[\(GOPP\  = \ \(-G0\)*\((1\  - \ \[Eta]*2/\[Rho]\_e)\)\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            RowBox[{
              StyleBox["FN",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  SubscriptBox[
                    StyleBox["K",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], "ex"], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox[\(GOP/G0\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(\[Lambda]2x\ R\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[" ",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["+",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["4",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "/", 
                      StyleBox["3",
                        FontSize->14]}], 
                    StyleBox[")",
                      FontSize->14]}], 
                  StyleBox[\((10*\[Lambda]2x)\),
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["R",
                    FontSize->14], 
                  StyleBox[" ",
                    FontSize->14], 
                  StyleBox[\(GN/FD\),
                    FontSize->14]}], 
                StyleBox["-",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox[\(1/R\),
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            RowBox[{
              StyleBox["FNP",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["=",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[" ",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                RowBox[{
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      RowBox[{
                        SubscriptBox[
                          StyleBox["K",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "ex"], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox[\(GOPP/G0\),
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14]}], 
                      StyleBox["-",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        SubscriptBox[
                          StyleBox["K",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], "ex"], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["GOP",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["GOP",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["/",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["(",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["G0",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], "2"], 
                            StyleBox[")",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14]}]}]}]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SubscriptBox[
                    StyleBox["K",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], "ex"]}], 
                StyleBox["-",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], " ", 
                StyleBox["\[Lambda]2x",
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                StyleBox["+",
                  FontSize->14], 
                
                StyleBox[\(\((4/
                        3)\) \((\[Lambda]2x\ 10)\) \((2*GN\  - \[Lambda]2x*
                            R\^2*GN\ )\)/FD\),
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                StyleBox["+",
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                StyleBox[\(4\ \[Lambda]2x\ 10\),
                  FontSize->14], 
                StyleBox[" ",
                  FontSize->14], 
                StyleBox["+",
                  FontSize->14], 
                RowBox[{
                  StyleBox[\((4/3)\),
                    FontSize->14], 
                  StyleBox["*",
                    FontSize->14], 
                  StyleBox[\((\[Lambda]2x\ 10)\),
                    FontSize->14], 
                  StyleBox["GN",
                    FontSize->14], 
                  RowBox[{
                    RowBox[{
                      StyleBox["(",
                        FontSize->14], 
                      RowBox[{
                        RowBox[{
                          StyleBox["\[Lambda]2x",
                            FontSize->14], 
                          StyleBox[" ",
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["R",
                              FontSize->14], 
                            StyleBox["2",
                              FontSize->10]]}], " ", 
                        StyleBox["+",
                          FontSize->14], 
                        StyleBox[" ",
                          FontSize->14], 
                        RowBox[{
                          StyleBox[\((4/3)\),
                            FontSize->14], 
                          StyleBox[\((\[Lambda]2x\ 10)\),
                            FontSize->14], 
                          SuperscriptBox[
                            StyleBox["R",
                              FontSize->14], 
                            StyleBox["2",
                              FontSize->10]], 
                          StyleBox[" ",
                            FontSize->14], 
                          StyleBox[\(GN/FD\),
                            FontSize->14]}]}], 
                      StyleBox[")",
                        FontSize->14]}], 
                    StyleBox["/",
                      FontSize->14], 
                    StyleBox["FD",
                      FontSize->14]}]}], 
                StyleBox[" ",
                  FontSize->14], 
                StyleBox["+",
                  FontSize->14], 
                RowBox[{
                  StyleBox["1",
                    FontSize->14], 
                  StyleBox["/",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox["R",
                      FontSize->14], 
                    StyleBox["2",
                      FontSize->10]]}]}]}], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(RP\  = \ R\  - \ FN/FNP\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\n", 
            StyleBox[\(TES\  = \ Abs[RP - R]\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox[";",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], "\[IndentingNewLine]", 
            StyleBox[\(R\  = \ RP\),
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}]}], 
        StyleBox["]",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14]}], "\n", 
      StyleBox[\( (*\ end\ of\ Newton - Raphson\ iteration\ loop\ *) \),
        FontColor->RGBColor[1, 0, 1]]}]], "Input"],

Cell[BoxData[{
    RowBox[{
      RowBox[{
        StyleBox["x",
          FontSize->14], 
        StyleBox[" ",
          FontSize->14], 
        StyleBox["=",
          FontSize->14], 
        StyleBox[" ",
          FontSize->14], 
        RowBox[{
          StyleBox["\[Lambda]2x",
            FontSize->14], 
          StyleBox[" ",
            FontSize->14], 
          SuperscriptBox[
            StyleBox["R",
              FontSize->14], 
            StyleBox["2",
              FontSize->10]]}]}], 
      StyleBox[";",
        FontSize->
          14]}], "\[IndentingNewLine]", \(IMFD = \(R\^2\) \
\((\(+\(\(\(2048\)\(\ \)\(x\^9\)\(\ \)\)\/2749862115\)\) - \(\(1024\)\(\ \
\)\(x\^8\)\(\ \)\)\/14549535 + \(\(2048\)\(\ \)\(x\^7\)\(\ \)\)\/765765 - \
\(\(1024\)\(\ \)\(x\^6\)\(\ \)\)\/19305 + 256\/429\ x\^5\  - 
              128\/33\ x\^4\  + 128\/9\ x\^3\  - 192\/7\ x^2\  + 
              24  x\  - \(\(20\)\(\ \)\)\/3)\);\), "\[IndentingNewLine]", \
\(IMGN\  = \ \(R\^2\) \((\(-\(\(\(512\)\(\ \)\(x\^8\)\(\ \)\)\/509233725\)\) \
+ \(\(2048\)\(\ \)\(x\^7\)\(\ \)\)\/24249225 - \(512\ x\^6\)\/182325 + \
\(\(512\)\(\ \)\(x\^5\)\(\ \)\)\/10725 - 64\/143\ x\^4\  + 128\/55\ x\^3\  - 
              32\/5\ x\^2\  + 
              288\/35\ x\  - \(\(18\)\(\ \)\)\/5)\);\)}], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["B",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  StyleBox["K",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], "ex"], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["RP",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                StyleBox["*",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox[\(G0*GOPP\),
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox["-",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["GOP",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], "2"]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["+",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox[\(G0*GOP\),
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}], 
          StyleBox["/",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            SuperscriptBox[
              StyleBox["G0",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], "2"], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["CC",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["B",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            StyleBox["*",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              RowBox[{
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    RowBox[{
                      StyleBox["(",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["2",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        StyleBox["*",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["M",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          StyleBox["/",
                            FormatType->StandardForm,
                            FontFamily->"Courier New",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["(",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], 
                            RowBox[{
                              SubscriptBox[
                                StyleBox["E",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], "\[Alpha]"], 
                              StyleBox["*",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox["1.6021",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              StyleBox[" ",
                                FormatType->StandardForm,
                                FontFamily->"Courier New",
                                FontSize->14], 
                              SuperscriptBox[
                                StyleBox["10",
                                  FormatType->StandardForm,
                                  FontFamily->"Courier New",
                                  FontSize->14], \(-13\)]}], 
                            StyleBox[")",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14]}]}]}], 
                      StyleBox[")",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14]}], ".5"], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}], 
                StyleBox["/",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["(",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["1.0546",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    StyleBox[" ",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    SuperscriptBox[
                      StyleBox["10",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], \(-34\)]}], 
                  StyleBox[")",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14]}]}], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["4",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14]}]}], 
          StyleBox["+",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], " ", 
          RowBox[{
            RowBox[{
              StyleBox["M",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["43",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  SuperscriptBox[
                    StyleBox[
                      RowBox[{"(", 
                        RowBox[{"1.0546", " ", 
                          SuperscriptBox[
                            StyleBox["10",
                              FormatType->StandardForm,
                              FontFamily->"Courier New",
                              FontSize->14], \(-34\)]}], ")"}],
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], "2"]}], ")"}]}], 
            RowBox[{
              StyleBox["(",
                FontSize->14], 
              RowBox[{
                StyleBox["R",
                  FontSize->14], 
                StyleBox["+",
                  FontSize->14], 
                RowBox[{
                  StyleBox[\((4/3)\),
                    FontSize->14], 
                  StyleBox["*",
                    FontSize->14], 
                  StyleBox["10",
                    FontSize->14], 
                  StyleBox["*",
                    FontSize->14], 
                  StyleBox["\[Lambda]2x",
                    FontSize->14], 
                  StyleBox[" ",
                    FontSize->14], 
                  StyleBox["*",
                    FontSize->14], 
                  StyleBox[" ",
                    FontSize->14], 
                  StyleBox["R",
                    FontSize->14], 
                  StyleBox[" ",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FontSize->14], 
                    RowBox[{
                      StyleBox[\(IMGN/FD\),
                        FontSize->14], 
                      StyleBox["-",
                        FontSize->14], 
                      RowBox[{
                        StyleBox["IMFD",
                          FontSize->14], 
                        StyleBox["*",
                          FontSize->14], 
                        RowBox[{
                          StyleBox["GN",
                            FontSize->14], 
                          StyleBox["/",
                            FontSize->14], 
                          RowBox[{
                            StyleBox["(",
                              FontSize->14], 
                            SuperscriptBox[
                              StyleBox["FD",
                                FontSize->14], 
                              StyleBox["2",
                                FontSize->10]], ")"}]}]}]}], ")"}]}], 
                StyleBox["+",
                  FontSize->14], 
                StyleBox[\(\((4/3)\)*10*R*GN/FD\),
                  FontSize->14]}], 
              StyleBox[")",
                FontSize->14]}]}]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}]], "Input"],

Cell[BoxData[
    StyleBox[\( (*\ Calculate\ the\ decay\ constant\ *) \),
      FontColor->RGBColor[1, 0, 1]]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        StyleBox["\[Lambda]",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox["=",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        StyleBox[" ",
          FormatType->StandardForm,
          FontFamily->"Courier New",
          FontSize->14], 
        RowBox[{
          RowBox[{
            StyleBox["(",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14], 
            RowBox[{
              SubscriptBox[
                StyleBox["K",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], "ex"], 
              StyleBox["/",
                FormatType->StandardForm,
                FontFamily->"Courier New",
                FontSize->14], 
              RowBox[{
                StyleBox["(",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14], 
                RowBox[{
                  StyleBox["CC",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  StyleBox["*",
                    FormatType->StandardForm,
                    FontFamily->"Courier New",
                    FontSize->14], 
                  RowBox[{
                    StyleBox["(",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14], 
                    RowBox[{
                      StyleBox["1.0546",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      StyleBox[" ",
                        FormatType->StandardForm,
                        FontFamily->"Courier New",
                        FontSize->14], 
                      SuperscriptBox[
                        StyleBox["10",
                          FormatType->StandardForm,
                          FontFamily->"Courier New",
                          FontSize->14], \(-34\)]}], 
                    StyleBox[")",
                      FormatType->StandardForm,
                      FontFamily->"Courier New",
                      FontSize->14]}]}], 
                StyleBox[")",
                  FormatType->StandardForm,
                  FontFamily->"Courier New",
                  FontSize->14]}]}], 
            StyleBox[")",
              FormatType->StandardForm,
              FontFamily->"Courier New",
              FontSize->14]}], 
          StyleBox["/",
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14], 
          StyleBox[\((G0*G0)\),
            FormatType->StandardForm,
            FontFamily->"Courier New",
            FontSize->14]}]}], 
      StyleBox[";",
        FormatType->StandardForm,
        FontFamily->"Courier New",
        FontSize->14]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Print["\<\[Lambda] = \>", \[Lambda]]\)], "Input"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("\[Lambda] = \
"\[InvisibleSpace]6.24719227671268`*^-15\),
        SequenceForm[ "\[Lambda] = ", .62471922767126802*^-14],
        Editable->False], TraditionalForm]], "Print"]
}, Open  ]],

Cell[BoxData[
    StyleBox[\( (*\ Print\ the\ radius\ resulting\ from\ the\ matching\ *) \),
      
      FontColor->RGBColor[1, 0, 1]]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Print["\<R = \>", R]\)], "Input"],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("R = "\[InvisibleSpace]1.0139708374398452`*^-14\),
        SequenceForm[ "R = ", .10139708374398452*^-13],
        Editable->False], TraditionalForm]], "Print"]
}, Open  ]],

Cell[BoxData[""], "Input"]
},
FrontEndVersion->"4.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 695}},
WindowSize->{687, 448},
WindowMargins->{{1, Automatic}, {Automatic, 3}},
PrintingCopies->1,
PrintingPageRange->{1, 5}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 1055, 19, 230, "Input"],

Cell[CellGroupData[{
Cell[2797, 72, 8489, 262, 193, "Input"],
Cell[11289, 336, 74, 1, 30, "Output"],
Cell[11366, 339, 53, 1, 29, "Output"],
Cell[11422, 342, 54, 1, 29, "Output"],
Cell[11479, 345, 56, 1, 29, "Output"],
Cell[11538, 348, 58, 1, 29, "Output"],
Cell[11599, 351, 74, 1, 30, "Output"],
Cell[11676, 354, 73, 1, 30, "Output"],
Cell[11752, 357, 228, 5, 27, "Print"],
Cell[11983, 364, 60, 1, 30, "Output"]
}, Open  ]],
Cell[12058, 368, 184, 4, 50, "Input"],
Cell[12245, 374, 115015, 2851, 1313, "Input"],
Cell[127263, 3227, 1290, 33, 180, "Input"],
Cell[128556, 3262, 3517, 100, 30, "Input"],
Cell[132076, 3364, 9437, 239, 74, "Input"],
Cell[141516, 3605, 120, 2, 30, "Input"],
Cell[141639, 3609, 3267, 91, 30, "Input"],

Cell[CellGroupData[{
Cell[144931, 3704, 69, 1, 30, "Input"],
Cell[145003, 3707, 229, 5, 26, "Print"]
}, Open  ]],
Cell[145247, 3715, 146, 3, 30, "Input"],

Cell[CellGroupData[{
Cell[145418, 3722, 53, 1, 30, "Input"],
Cell[145474, 3725, 213, 4, 26, "Print"]
}, Open  ]],
Cell[145702, 3732, 26, 0, 30, "Input"]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


